Reach of Segre-Veronese Manifolds

We compute the reach, extremal curvature and volume of a tubular neighborhood for the Segre-Veronese variety intersected with the unit sphere.

==> experiment.jl <==
using Plots, LinearAlgebra

function M()
    A = [
    0 0 randn() randn() randn() randn();
    0 0 randn() randn() randn() randn();
    randn() randn() 0 0 randn() randn();
    randn() randn() 0 0 randn() randn();
    randn() randn() randn() randn() 0 randn();
    randn() randn() randn() randn() randn() 0
    ]

    return det(A + transpose(A))
end

p = palette(:Pastel1_5)
cols = [p[1]; p[2]; p[3]; p[4]; p[5]]
sample = [M() for _ in 1:10^5]
h = histogram(sample, xlims = (-50, 26), 
                    nbins = 5000, 
                    xlabel = "det L_1(2,2,1,1)",
                    ylabel = "relative frequency",
                    dpi = 300, 
                    legend = false,
                    normalize=:pdf,
                    color = cols[2])
savefig("hist.pdf")
